Studies of the Jet in BL Lacertae I. Recollimation Shock and Moving Emission Features

Parsec-scale VLBA images of BL Lac at 15 GHz show that the jet contains a permanent quasi-stationary emission feature 0.26 mas (0.34 pc projected) from the core, along with numerous moving features. In projection, the tracks of the moving features cluster around an axis at position angle -166.6 deg that connects the core with the standing feature. The moving features appear to emanate from the standing feature in a manner strikingly similar to the results of numerical 2-D relativistic magneto-hydrodynamic (RMHD) simulations in which moving shocks are generated at a recollimation shock. Because of this, and the close analogy to the jet feature HST-1 in M87, we identify the standing feature in BL Lac as a recollimation shock. We assume that the magnetic field dominates the dynamics in the jet, and that the field is predominantly toroidal. From this we suggest that the moving features are compressions established by slow and fast mode magneto-acoustic MHD waves. We illustrate the situation with a simple model in which the slowest moving feature is a slow-mode wave, and the fastest feature is a fast-mode wave. In the model the beam has Lorentz factor about 3.5 in the frame of the host galaxy, and the fast mode wave has Lorentz factor about 1.6 in the frame of the beam. This gives a maximum apparent speed for the moving features 10c. In this model the Lorentz factor of the pattern in the galaxy frame is approximately 3 times larger than that of the beam itself.

==> anc/table1_full.tex <==
\documentclass[12pt,preprint]{aastex}
\newcommand{\n}{\nodata}
\begin{document}
\begin{deluxetable}{clcrrcrc}
\tablecolumns{8}
\tabletypesize{\scriptsize}
\tablewidth{0pt}
\tablecaption{\label{gaussiantable}Fitted Jet Components}
\tablehead{ \colhead {} &   \colhead {} &
 \colhead{I} & \colhead{r} &\colhead{P.A.} & \colhead{Maj.} &
\colhead{} &\colhead{Maj. P.A.}   \\
\colhead {I.D.} &  \colhead {Epoch} &
\colhead{(Jy)} & \colhead{(mas)} &\colhead{(\arcdeg)} & \colhead{(mas)} &
\colhead{Ratio} &\colhead{(\arcdeg)}  \\
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} &
\colhead{(5)} & \colhead{(6)} & \colhead{(7)} & \colhead{(8)}}
\startdata
0 &1996-02-28 &    0.71&    0.00&    0.00&    0.07&    1.00&   \ldots \\ 
0 &1996-05-16 &    1.69&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &1996-10-27 &    1.47&    0.00&    0.00&    0.04&    1.00&   \ldots \\ 
0 &1997-03-10 &    1.09&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &1997-04-06 &    0.86&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &1997-08-10 &    1.25&    0.00&    0.00&    0.06&    1.00&   \ldots \\ 
0 &1997-08-28 &    1.47&    0.00&    0.00&    0.04&    1.00&   \ldots \\ 
0 &1998-01-03 &    1.27&    0.00&    0.00&    0.03&    1.00&   \ldots \\ 
0 &1998-03-07 &    1.17&    0.00&    0.00&    0.07&    1.00&   \ldots \\ 
0 &1999-01-02 &    1.20&    0.00&    0.00&    0.06&    1.00&   \ldots \\ 
0 &1999-05-16 &    1.21&    0.00&    0.00&    0.10&    1.00&   \ldots \\ 
0 &1999-05-29 &    1.17&    0.00&    0.00&    0.09&    1.00&   \ldots \\ 
0 &1999-07-24 &    1.89&    0.00&    0.00&    0.05&    1.00&   \ldots \\ 
0 &1999-09-12 &    1.93&    0.00&    0.00&    0.23&    1.00&   \ldots \\ 
0 &1999-10-16 &    1.86&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &1999-11-06 &    2.06&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &1999-12-23 &    3.10&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2000-01-05 &    3.29&    0.00&    0.00&    0.13&    0.20&  12.88\\
0 &2000-04-22 &    2.15&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2000-06-27 &    1.42&    0.00&    0.00&    0.08&    1.00&   \ldots \\ 
0 &2000-06-29 &    1.21&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2000-07-28 &    0.92&    0.00&    0.00&    0.06&    1.00&   \dots \\ 
0 &2000-09-27 &    0.68&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2000-12-28 &    1.49&    0.00&    0.00&    0.06&    1.00&   \ldots \\ 
0 &2001-03-23 &    1.06&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2001-05-05 &    0.75&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2001-06-30 &    1.04&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2001-08-06 &    1.27&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2001-10-14 &    1.66&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2001-11-02 &    2.16&    0.00&    0.00&    0.18&    0.11&  13.11\\ 
0 &2001-12-22 &    1.50&    0.00&    0.00&    0.27&    0.17&  10.83\\ 
0 &2002-01-07 &    1.73&    0.00&    0.00&    0.30&    0.15&  12.58\\ 
0 &2002-06-15 &    0.94&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2002-07-07 &    1.37&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2002-08-07 &    1.79&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2002-10-22 &    1.52&    0.00&    0.00&    0.28&    0.28&   5.75\\ 
0 &2002-12-13 &    1.45&    0.00&    0.00&    0.17&    1.00&   \ldots \\ 
0 &2002-12-29 &    1.69&    0.00&    0.00&    0.25&    0.16&  11.17\\ 
0 &2003-01-17 &    1.01&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2003-02-05 &    0.77&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2003-02-21 &    0.48&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2003-03-31 &    0.82&    0.00&    0.00&    0.07&    1.00&   \ldots \\ 
0 &2003-08-19 &    1.92&    0.00&    0.00&    0.03&    1.00&   \ldots \\ 
0 &2003-08-23 &    1.95&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2003-08-28 &    1.77&    0.00&    0.00&    0.02&    1.00&   \ldots \\ 
0 &2003-09-26 &    1.57&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2003-10-17 &    1.48&    0.00&    0.00&    0.04&    1.00&   \ldots \\ 
0 &2003-10-27 &    1.23&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2004-01-29 &    0.87&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2004-03-28 &    1.11&    0.00&    0.00&    0.03&    1.00&   \ldots \\ 
0 &2004-05-29 &    1.79&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2004-06-11 &    1.62&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2004-09-10 &    2.06&    0.00&    0.00&    0.19&    0.23&   3.07\\ 
0 &2004-10-18 &    2.08&    0.00&    0.00&    0.13&    0.33&   7.67\\ 
0 &2005-09-16 &    2.36&    0.00&    0.00&    0.07&    1.00&   \ldots \\ 
0 &2005-09-23 &    2.49&    0.00&    0.00&    0.06&    1.00&   \ldots \\ 
0 &2006-04-05 &    1.99&    0.00&    0.00&    0.13&    0.17&  14.29\\ 
0 &2006-07-02 &    1.79&    0.00&    0.00&    0.17&    0.28&  17.79\\ 
0 &2006-11-10 &    1.28&    0.00&    0.00&    0.20&    0.28&  14.41\\ 
0 &2007-02-05 &    1.84&    0.00&    0.00&    0.20&    0.25&  10.94\\ 
0 &2007-03-28 &    2.58&    0.00&    0.00&    0.17&    0.23&  14.63\\ 
0 &2007-05-10 &    1.48&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2007-06-10 &    1.78&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2007-09-06 &    0.76&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2008-01-12 &    1.36&    0.00&    0.00&    0.07&    1.00&   \ldots \\ 
0 &2008-05-01 &    1.19&    0.00&    0.00&    0.06&    1.00&   \ldots \\ 
0 &2008-06-25 &    0.87&    0.00&    0.00&    0.05&    1.00&   \ldots \\ 
0 &2008-07-05 &    0.56&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2008-07-17 &    1.00&    0.00&    0.00&    0.06&    1.00&   \ldots \\ 
0 &2008-07-30 &    1.09&    0.00&    0.00&    0.04&    1.00&   \ldots \\ 
0 &2008-08-25 &    0.95&    0.00&    0.00&    0.03&    1.00&   \ldots \\ 
0 &2008-09-02 &    0.95&    0.00&    0.00&    0.05&    1.00&   \ldots \\ 
0 &2008-11-19 &    1.02&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2009-01-07 &    0.90&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2009-02-25 &    0.66&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2009-05-02 &    2.42&    0.00&    0.00&    0.22&    0.20&   8.16\\ 
0 &2009-06-15 &    1.60&    0.00&    0.00&    0.04&    1.00&   \ldots \\ 
0 &2009-07-23 &    1.26&    0.00&    0.00&    0.05&    1.00&   \ldots \\ 
0 &2009-09-22 &    1.67&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2009-12-03 &    1.48&    0.00&    0.00&    0.05&    1.00&   \ldots \\ 
0 &2009-12-17 &    1.26&    0.00&    0.00&    0.04&    1.00&   \ldots \\ 
0 &2010-01-18 &    1.87&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2010-02-21 &    2.27&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2010-06-19 &    2.56&    0.00&    0.00&    0.06&    1.00&   \ldots \\ 
0 &2010-08-27 &    2.62&    0.00&    0.00&    0.04&    1.00&   \ldots \\ 
0 &2010-09-29 &    2.16&    0.00&    0.00&    0.05&    1.00&   \ldots \\ 
0 &2010-11-04 &    3.01&    0.00&    0.00&    0.23&    0.21&  11.65\\ 
0 &2010-11-29 &    1.97&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2010-12-24 &    1.65&    0.00&    0.00&    0.05&    1.00&   \ldots \\ 
0 &2011-02-20 &    1.63&    0.00&    0.00&    0.04&    1.00&   \ldots \\ 
0 &2011-02-27 &    1.58&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2011-04-11 &    1.62&    0.00&    0.00&    0.04&    1.00&   \ldots \\ 
0 &2011-05-26 &    2.12&    0.00&    0.00&    0.03&    1.00&   \ldots \\ 
0 &2011-06-24 &    2.26&    0.00&    0.00&    0.20&    0.18&  12.53\\ 
0 &2011-09-12 &    2.17&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2011-12-29 &    3.28&    0.00&    0.00&    0.08&    1.00&   \ldots \\ 
0 &2012-01-02 &    3.58&    0.00&    0.00&    0.04&    1.00&   \ldots \\ 
0 &2012-01-14 &    3.19&    0.00&    0.00&    0.03&    1.00&   \ldots \\ 
0 &2012-03-04 &    3.13&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2012-03-27 &    3.80&    0.00&    0.00&    0.13&    0.25&  10.34\\ 
0 &2012-04-29 &    2.52&    0.00&    0.00&    0.00&    1.00&   \ldots \\ 
0 &2012-05-24 &    3.65&    0.00&    0.00&    0.20&    0.26&  14.91\\ 
0 &2012-06-25 &    3.84&    0.00&    0.00&    0.17&    0.26&   6.10\\ 
0 &2012-07-12 &    3.95&    0.00&    0.00&    0.22&    0.23&  10.42\\ 
0 &2012-09-02 &    4.30&    0.00&    0.00&    0.07&    0.31&  17.34\\ 
0 &2012-11-02 &    4.93&    0.00&    0.00&    0.15&    0.20&   2.33\\ 
0 &2012-11-21 &    8.73&    0.00&    0.00&    0.21&    0.37&   4.54\\ 
0 &2012-11-28 &    5.70&    0.00&    0.00&    0.02&    1.00&   \ldots \\ 
0 &2012-12-10 &    3.98&    0.00&    0.00&    0.06&    1.00&   \ldots \\ 
0 &2012-12-23 &    3.49&    0.00&    0.00&    0.05&    1.00&   \ldots \\ 
%1\tablenotemark{b} &1999-05-16 &    0.28&    3.68& -177.46&    1.81&    1.00&   \ldots \\ 
2 &1999-05-16 &    0.25&    2.54& -175.49&    0.64&    1.00&   \ldots \\ 
2 &1999-05-29 &    0.20&    2.58& -177.29&    0.61&    1.00&   \ldots \\ 
2 &1999-07-24 &    0.17&    2.77&  178.96&    0.80&    1.00&   \ldots \\
2 &1999-09-12 &    0.07&    2.85&  177.38&    0.63&    1.00&   \ldots \\ 
2 &1999-11-06 &    0.06&    3.24&  172.93&    0.76&    1.00&   \ldots \\ 
3 &1999-05-16 &    0.29&    2.30& -163.31&    0.47&    1.00&   \ldots \\ 
3 &1999-05-29 &    0.37&    2.34& -164.38&    0.56&    1.00&   \ldots \\ 
3 &1999-07-24 &    0.41&    2.44& -165.10&    0.65&    1.00&   \ldots \\ 
3 &1999-09-12 &    0.29&    2.59& -166.04&    0.65&    1.00&   \ldots \\ 
3 &1999-10-16 &    0.11&    2.70& -165.85&    0.37&    1.00&   \ldots \\ 
3 &1999-11-06 &    0.23&    2.80& -167.21&    0.75&    1.00&   \ldots \\ 
3 &1999-12-23 &    0.08&    2.72& -165.57&    0.35&    1.00&   \ldots \\ 
3 &2000-01-05 &    0.12&    2.70& -164.75&    0.72&    1.00&   \ldots \\ 
3 &2000-04-22 &    0.20&    2.72& -164.07&    0.79&    1.00&   \ldots \\ 
3 &2000-06-27 &    0.19&    2.81& -165.23&    0.69&    1.00&   \ldots \\ 
3 &2000-06-29 &    0.22&    2.79& -163.41&    0.71&    1.00&   \ldots \\ 
3 &2000-07-28 &    0.21&    2.96& -165.40&    0.74&    1.00&   \ldots \\ 
3 &2000-09-27 &    0.14&    3.42& -167.91&    1.10&    1.00&   \ldots \\ 
3 &2000-12-28 &    0.03&    3.52& -170.48&    0.31&    1.00&   \ldots \\ 
3 &2001-05-05 &    0.18&    3.88& -166.94&    1.25&    1.00&   \ldots \\ 
3\tablenotemark{b} &2001-06-30 &    0.10&    4.42& -171.64&    1.39&    1.00&   \ldots \\ 
3\tablenotemark{b} &2001-08-06 &    0.10&    4.59& -174.29&    1.62&    1.00&   \ldots \\ 
3\tablenotemark{b} &2001-10-14 &    0.12&    4.55& -173.29&    1.69&    1.00&   \ldots \\ 
3\tablenotemark{b} &2001-11-02 &    0.12&    4.31& -170.71&    1.44&    1.00&   \ldots \\ 
4 &1999-05-16 &    0.17&    1.41& -154.14&    0.24&    1.00&   \ldots \\ 
4 &1999-05-29 &    0.13&    1.55& -155.57&    0.26&    1.00&   \ldots \\ 
4 &1999-07-24 &    0.23&    1.64& -155.04&    0.31&    1.00&   \ldots \\ 
4 &1999-09-12 &    0.19&    1.96& -156.94&    0.39&    1.00&   \ldots \\ 
4 &1999-10-16 &    0.18&    2.09& -158.27&    0.47&    1.00&   \ldots \\ 
4 &1999-11-06 &    0.12&    2.13& -158.06&    0.41&    1.00&   \ldots \\ 
4 &1999-12-23 &    0.22&    1.94& -156.15&    0.30&    1.00&   \ldots \\ 
4 &2000-01-05 &    0.22&    1.97& -156.58&    0.36&    1.00&   \ldots \\ 
4 &2000-04-22 &    0.19&    2.08& -156.96&    0.38&    1.00&   \ldots \\ 
4 &2000-06-27 &    0.41&    2.21& -156.54&    0.37&    1.00&   \ldots \\ 
4 &2000-06-29 &    0.41&    2.18& -156.49&    0.37&    1.00&   \ldots \\ 
4 &2000-07-28 &    0.43&    2.38& -157.02&    0.39&    1.00&   \ldots \\ 
4 &2000-09-27 &    0.41&    2.70& -159.97&    0.65&    1.00&   \ldots \\ 
4 &2000-12-28 &    0.35&    3.26& -163.27&    0.94&    1.00&   \ldots \\ 
4 &2001-05-05 &    0.06&    2.93& -163.52&    0.70&    1.00&   \ldots \\ 
4 &2001-06-30 &    0.18&    3.37& -165.26&    0.95&    1.00&   \ldots \\ 
4 &2001-08-06 &    0.17&    3.56& -167.14&    1.13&    1.00&   \ldots \\ 
4 &2001-10-14 &    0.12&    3.42& -166.43&    1.15&    1.00&   \ldots \\
4 &2001-11-02 &    0.10&    3.05& -167.10&    0.94&    1.00&   \ldots \\ 
4 &2001-12-22 &    0.14&    3.70& -169.15&    1.34&    1.00&   \ldots \\ 
4 &2002-01-07 &    0.19&    3.56& -169.83&    1.44&    1.00&   \ldots \\ 
4\tablenotemark{b} &2002-08-07 &    0.12&    4.47& -174.12&    1.80&    1.00&   \ldots \\ 
5 &1999-05-16 &    0.07&    0.95& -147.49&    0.28&    1.00&   \ldots \\ 
5 &1999-05-29 &    0.14&    1.18& -150.96&    0.33&    1.00&   \ldots \\ 
5 &1999-07-24 &    0.06&    0.93& -155.69&    0.32&    1.00&   \ldots \\ 
5 &1999-09-12 &    0.11&    1.26& -154.15&    0.41&    1.00&   \ldots \\ 
5 &1999-10-16 &    0.17&    1.22& -150.56&    0.35&    1.00&   \ldots \\ 
5 &1999-11-06 &    0.25&    1.39& -152.26&    0.27&    1.00&   \ldots \\ 
5 &1999-12-23 &    0.10&    1.41& -154.69&    0.22&    1.00&   \ldots \\ 
5 &2000-01-05 &    0.16&    1.38& -154.27&    0.35&    1.00&   \ldots \\ 
5 &2000-04-22 &    0.13&    1.51& -155.92&    0.27&    1.00&   \ldots \\ 
5 &2000-06-27 &    0.15&    1.57& -163.27&    0.44&    1.00&   \ldots \\ 
5 &2000-06-29 &    0.26&    1.34& -169.35&    0.32&    1.00&   \ldots \\ 
5 &2000-07-28 &    0.19&    1.61& -166.90&    0.39&    1.00&   \ldots \\ 
5 &2000-12-28 &    0.03&    1.90& -166.26&    0.35&    1.00&   \ldots \\ 
5 &2001-05-05 &    0.09&    1.93& -166.23&    0.32&    1.00&   \ldots \\ 
5 &2001-06-30 &    0.17&    1.78& -163.63&    0.36&    1.00&   \ldots \\ 
5 &2001-08-06 &    0.10&    2.05& -164.19&    0.44&    1.00&   \ldots \\ 
5 &2001-10-14 &    0.09&    1.99& -161.32&    0.35&    1.00&   \ldots \\
5 &2001-11-02 &    0.22&    1.83& -159.76&    0.35&    1.00&   \ldots \\ 
5 &2001-12-22 &    0.22&    1.86& -157.58&    0.37&    1.00&   \ldots \\ 
5 &2002-01-07 &    0.35&    2.04& -159.68&    0.52&    1.00&   \ldots \\ 
5 &2002-06-15 &    0.32&    2.29& -160.23&    0.52&    1.00&   \ldots \\ 
5 &2002-07-07 &    0.13&    2.20& -157.73&    0.33&    1.00&   \ldots \\ 
5 &2002-08-07 &    0.23&    2.38& -160.74&    0.60&    1.00&   \ldots \\ 
5 &2002-10-22 &    0.27&    2.79& -162.87&    0.94&    1.00&   \ldots \\
5 &2002-12-13 &    0.28&    3.14& -163.93&    1.25&    1.00&   \ldots \\ 
5 &2002-12-29 &    0.22&    3.10& -163.45&    1.14&    1.00&   \ldots \\ 
5 &2003-01-17 &    0.23&    3.21& -162.72&    1.13&    1.00&   \ldots \\ 
5 &2003-02-05 &    0.23&    3.14& -163.37&    1.18&    1.00&   \ldots \\ 
5 &2003-02-21 &    0.17&    3.34& -163.23&    1.19&    1.00&   \ldots \\ 
5 &2003-03-31 &    0.17&    3.30& -164.28&    1.37&    1.00&   \ldots \\ 
5\tablenotemark{b} &2003-08-23 &    0.12&    4.29& -172.81&    1.76&    1.00&   \ldots \\ 
6 &2000-04-22 &    0.19&    0.87& -168.63&    0.38&    1.00&   \ldots \\ 
6 &2000-06-27 &    0.17&    1.16& -171.79&    0.20&    1.00&   \ldots \\ 
6 &2000-07-28 &    0.08&    0.99& -170.79&    0.24&    1.00&   \ldots \\ 
6 &2000-12-28 &    0.08&    1.29& -163.25&    0.41&    1.00&   \ldots \\ 
6 &2001-05-05 &    0.15&    1.39& -162.15&    0.31&    1.00&   \ldots \\ 
6 &2001-06-30 &    0.10&    1.24& -157.14&    0.35&    1.00&   \ldots \\ 
6 &2001-08-06 &    0.15&    1.33& -157.17&    0.35&    1.00&   \ldots \\ 
6 &2001-10-14 &    0.23&    1.54& -158.58&    0.37&    1.00&   \ldots \\ 
6 &2001-11-02 &    0.14&    1.36& -158.94&    0.31&    1.00&   \ldots \\ 
6 &2001-12-22 &    0.22&    1.26& -159.91&    0.30&    1.00&   \ldots \\ 
6 &2002-01-07 &    0.28&    1.30& -158.49&    0.31&    1.00&   \ldots \\ 
6 &2002-06-15 &    0.10&    1.59& -161.34&    0.27&    1.00&   \ldots \\ 
6 &2002-07-07 &    0.05&    1.74& -162.54&    0.15&    1.00&   \ldots \\ 
6 &2002-08-07 &    0.08&    1.62& -162.77&    0.26&    1.00&   \ldots \\ 
6 &2002-10-22 &    0.11&    1.81& -161.13&    0.29&    1.00&   \ldots \\ 
6 &2002-12-13 &    0.15&    2.14& -161.12&    0.50&    1.00&   \ldots \\ 
6 &2002-12-29 &    0.16&    2.28& -161.66&    0.51&    1.00&   \ldots \\ 
6 &2003-01-17 &    0.11&    2.20& -160.62&    0.36&    1.00&   \ldots \\ 
6 &2003-02-05 &    0.23&    2.10& -161.22&    0.54&    1.00&   \ldots \\ 
6 &2003-02-21 &    0.23&    2.18& -162.26&    0.56&    1.00&   \ldots \\ 
6 &2003-03-31 &    0.23&    2.36& -161.98&    0.57&    1.00&   \ldots \\ 
6 &2003-08-19 &    0.15&    3.19& -161.25&    1.12&    1.00&   \ldots \\ 
6 &2003-08-23 &    0.12&    3.41& -159.10&    0.96&    1.00&   \ldots \\ 
6 &2003-08-28 &    0.14&    3.11& -161.13&    1.06&    1.00&   \ldots \\ 
6 &2003-09-26 &    0.11&    3.36& -160.46&    1.03&    1.00&   \ldots \\ 
6 &2003-10-17 &    0.12&    3.21& -162.57&    0.93&    1.00&   \ldots \\ 
6 &2003-10-27 &    0.12&    3.37& -162.15&    1.00&    1.00&   \ldots \\ 
6 &2004-01-29 &    0.12&    3.66& -164.82&    1.33&    1.00&   \ldots \\ 
7 &1996-02-28 &    0.40&    0.33& -157.23&    0.05&    1.00&   \ldots \\ 
7 &1996-05-16 &    1.19&    0.26& -156.37&    0.00&    1.00&   \ldots \\ 
7 &1996-10-27 &    0.82&    0.29& -152.65&    0.13&    1.00&   \ldots \\ 
7 &1997-03-10 &    0.52&    0.38& -166.90&    0.00&    1.00&   \ldots \\ 
7 &1997-04-06 &    0.59&    0.30& -162.71&    0.00&    1.00&   \ldots \\ 
7 &1997-08-10 &    0.51&    0.29& -159.68&    0.00&    1.00&   \ldots \\ 
7 &1997-08-28 &    0.33&    0.36& -166.66&    0.00&    1.00&   \ldots \\ 
7 &1998-01-03 &    0.52&    0.29& -162.56&    0.06&    1.00&   \ldots \\ 
7 &1998-03-07 &    0.39&    0.33& -166.35&    0.16&    1.00&   \ldots \\ 
7 &1999-05-16 &    0.42&    0.29& -151.50&    0.00&    1.00&   \ldots \\ 
7 &1999-05-29 &    0.38&    0.31& -155.85&    0.00&    1.00&   \ldots \\ 
7 &1999-07-24 &    0.33&    0.30& -154.19&    0.00&    1.00&   \ldots \\ 
7 &1999-10-16 &    0.49&    0.26& -154.24&    0.00&    1.00&   \ldots \\ 
7 &1999-11-06 &    0.37&    0.31& -157.86&    0.00&    1.00&   \ldots \\ 
7 &1999-12-23 &    0.72&    0.27& -159.72&    0.00&    1.00&   \ldots \\ 
7 &2000-01-05 &    0.42&    0.29& -157.20&    0.00&    1.00&   \ldots \\ 
7 &2000-04-22 &    1.50&    0.24& -172.64&    0.09&    1.00&   \ldots \\ 
7 &2000-06-27 &    0.78&    0.27& -166.37&    0.10&    1.00&   \ldots \\ 
7 &2000-06-29 &    0.87&    0.27& -164.50&    0.07&    1.00&   \ldots \\ 
7 &2000-07-28 &    0.58&    0.26& -162.95&    0.07&    1.00&   \ldots \\ 
7 &2000-09-27 &    0.31&    0.31& -164.47&    0.09&    1.00&   \ldots \\ 
7 &2000-12-28 &    0.47&    0.27& -158.75&    0.00&    1.00&   \ldots \\ 
7 &2001-05-05 &    0.38&    0.24& -159.20&    0.03&    1.00&   \ldots \\ 
7 &2001-06-30 &    0.61&    0.24& -161.41&    0.12&    1.00&   \ldots \\ 
7 &2001-08-06 &    0.68&    0.26& -166.28&    0.12&    1.00&   \ldots \\ 
7 &2001-10-14 &    0.51&    0.27& -160.82&    0.00&    1.00&   \ldots \\ 
7 &2001-11-02 &    0.23&    0.32& -159.99&    0.14&    1.00&   \ldots \\ 
7 &2002-06-15 &    0.40&    0.26& -163.87&    0.10&    1.00&   \ldots \\ 
7 &2002-07-07 &    0.42&    0.30& -168.17&    0.04&    1.00&   \ldots \\ 
7 &2002-08-07 &    0.64&    0.27& -166.33&    0.00&    1.00&   \ldots \\ 
7 &2002-12-13 &    0.46&    0.27& -175.76&    0.00&    1.00&   \ldots \\ 
7 &2003-01-17 &    0.44&    0.27& -161.77&    0.00&    1.00&   \ldots \\ 
7 &2003-02-05 &    0.30&    0.28& -166.76&    0.11&    1.00&   \ldots \\ 
7 &2003-02-21 &    0.34&    0.29& -164.00&    0.00&    1.00&   \ldots \\ 
7 &2003-03-31 &    0.32&    0.30& -164.76&    0.11&    1.00&   \ldots \\ 
7 &2003-08-19 &    0.71&    0.23& -165.55&    0.12&    1.00&   \ldots \\ 
7 &2003-08-23 &    0.74&    0.23& -166.97&    0.10&    1.00&   \ldots \\ 
7 &2003-08-28 &    0.81&    0.24& -168.79&    0.12&    1.00&   \ldots \\ 
7 &2003-09-26 &    0.63&    0.24& -169.57&    0.08&    1.00&   \ldots \\ 
7 &2003-10-17 &    0.42&    0.28& -170.57&    0.12&    1.00&   \ldots \\ 
7 &2003-10-27 &    0.57&    0.24& -171.47&    0.12&    1.00&   \ldots \\ 
7 &2004-01-29 &    0.81&    0.22& -162.63&    0.08&    1.00&   \ldots \\
7 &2004-03-28 &    0.45&    0.28& -171.30&    0.11&    1.00&   \ldots \\ 
7 &2004-05-29 &    0.52&    0.28& -170.84&    0.09&    1.00&   \ldots \\ 
7 &2004-06-11 &    0.55&    0.28& -170.37&    0.00&    1.00&   \ldots \\ 
7 &2004-10-18 &    0.44&    0.26& -172.06&    0.16&    1.00&   \ldots \\ 
7 &2005-09-16 &    1.17&    0.24&  175.93&    0.00&    1.00&   \ldots \\ 
7 &2005-09-23 &    1.21&    0.25&  175.41&    0.00&    1.00&   \ldots \\ 
7 &2006-04-05 &    1.17&    0.24& -175.44&    0.05&    1.00&   \ldots \\ 
7 &2006-07-02 &    0.47&    0.26& -167.25&    0.07&    1.00&   \ldots \\ 
7 &2006-11-10 &    0.17&    0.29& -167.77&    0.00&    1.00&   \ldots \\ 
7 &2007-02-05 &    0.53&    0.25& -171.61&    0.09&    1.00&   \ldots \\ 
7 &2007-03-28 &    0.36&    0.27& -164.00&    0.11&    1.00&   \ldots \\ 
7 &2007-05-10 &    1.07&    0.24& -167.19&    0.05&    1.00&   \ldots \\ 
7 &2007-06-10 &    1.12&    0.23& -166.20&    0.00&    1.00&   \ldots \\ 
7 &2007-09-06 &    2.07&    0.27& -162.10&    0.00&    1.00&   \ldots \\ 
7 &2008-01-12 &    1.16&    0.26& -166.66&    0.00&    1.00&   \ldots \\ 
7 &2008-05-01 &    0.55&    0.27& -158.28&    0.00&    1.00&   \ldots \\ 
7 &2008-06-25 &    0.98&    0.22& -165.27&    0.00&    1.00&   \ldots \\ 
7 &2008-07-05 &    1.11&    0.22& -172.23&    0.00&    1.00&   \ldots \\ 
7 &2008-07-17 &    0.77&    0.23& -165.84&    0.00&    1.00&   \ldots \\ 
7 &2008-07-30 &    0.93&    0.24& -164.41&    0.07&    1.00&   \ldots \\ 
7 &2008-08-25 &    0.99&    0.25& -163.26&    0.08&    1.00&   \ldots \\ 
7 &2008-09-02 &    0.90&    0.24& -162.45&    0.08&    1.00&   \ldots \\ 
7 &2008-11-19 &    1.05&    0.25& -159.55&    0.08&    1.00&   \ldots \\ 
7 &2009-01-07 &    1.18&    0.27& -161.90&    0.06&    1.00&   \ldots \\ 
7 &2009-02-25 &    0.95&    0.20& -170.58&    0.06&    1.00&   \ldots \\ 
7 &2009-05-02 &    0.57&    0.27& -161.23&    0.10&    1.00&   \ldots \\ 
7 &2009-06-15 &    1.84&    0.27& -167.95&    0.09&    1.00&   \ldots \\ 
7 &2009-07-23 &    1.34&    0.28& -168.65&    0.09&    1.00&   \ldots \\ 
7 &2009-09-22 &    1.21&    0.28& -173.73&    0.09&    1.00&   \ldots \\ 
7 &2009-12-03 &    1.15&    0.28& -171.27&    0.09&    1.00&   \ldots \\ 
7 &2009-12-17 &    0.93&    0.28& -172.42&    0.10&    1.00&   \ldots \\ 
7 &2010-01-18 &    0.88&    0.26& -172.74&    0.08&    1.00&   \ldots \\ 
7 &2010-02-21 &    1.48&    0.27& -172.93&    0.08&    1.00&   \ldots \\ 
7 &2010-06-19 &    1.45&    0.24& -168.87&    0.09&    1.00&   \ldots \\ 
7 &2010-08-27 &    1.95&    0.25& -168.20&    0.09&    1.00&   \ldots \\ 
7 &2010-09-29 &    1.46&    0.27& -168.69&    0.09&    1.00&   \ldots \\ 
7 &2010-11-04 &    0.59&    0.28& -170.27&    0.12&    1.00&   \ldots \\ 
7 &2010-11-29 &    1.75&    0.24& -172.49&    0.10&    1.00&   \ldots \\ 
7 &2010-12-24 &    1.29&    0.27& -168.65&    0.11&    1.00&   \ldots \\ 
7 &2011-02-20 &    1.43&    0.27& -169.83&    0.10&    1.00&   \ldots \\ 
7 &2011-02-27 &    1.23&    0.29& -170.57&    0.10&    1.00&   \ldots \\ 
7 &2011-04-11 &    1.29&    0.28& -170.31&    0.11&    1.00&   \ldots \\ 
7 &2011-05-26 &    1.34&    0.27& -170.92&    0.10&    1.00&   \ldots \\ 
7 &2011-06-24 &    0.67&    0.30& -169.25&    0.15&    1.00&   \ldots \\ 
7 &2011-09-12 &    1.36&    0.25& -167.47&    0.10&    1.00&   \ldots \\ 
7 &2011-12-29 &    2.71&    0.24& -170.14&    0.13&    1.00&   \ldots \\ 
7 &2012-01-02 &    2.25&    0.24& -171.24&    0.09&    1.00&   \ldots \\ 
7 &2012-01-14 &    2.30&    0.25& -172.62&    0.10&    1.00&   \ldots \\ 
7 &2012-03-04 &    2.13&    0.25& -175.16&    0.12&    1.00&   \ldots \\ 
7 &2012-03-27 &    1.44&    0.25& -173.61&    0.11&    1.00&   \ldots \\ 
7 &2012-04-29 &    1.95&    0.24& -172.21&    0.09&    1.00&   \ldots \\ 
7 &2012-05-24 &    1.24&    0.25& -168.69&    0.14&    1.00&   \ldots \\ 
7 &2012-06-25 &    1.36&    0.24& -168.87&    0.10&    1.00&   \ldots \\ 
7 &2012-07-12 &    0.84&    0.26& -169.08&    0.13&    1.00&   \ldots \\ 
7 &2012-09-02 &    2.20&    0.23& -171.42&    0.10&    1.00&   \ldots \\ 
7 &2012-11-02 &    1.91&    0.22& -166.93&    0.09&    1.00&   \ldots \\ 
7 &2012-11-21 &    2.34&    0.21& -165.37&    0.09&    1.00&   \ldots \\ 
7 &2012-11-28 &    4.39&    0.22& -172.16&    0.09&    1.00&   \ldots \\ 
7 &2012-12-10 &    3.86&    0.25& -172.36&    0.10&    1.00&   \ldots \\ 
7 &2012-12-23 &    3.37&    0.25& -172.09&    0.09&    1.00&   \ldots \\ 
8 &1999-10-16 &    0.27&    3.04& -174.31&    1.54&    1.00&   \ldots \\ 
8 &1999-12-23 &    0.31&    3.40& -173.60&    1.90&    1.00&   \ldots \\ 
8 &2000-01-05 &    0.21&    3.40& -175.61&    1.68&    1.00&   \ldots \\ 
8 &2000-06-27 &    0.15&    3.81& -175.48&    1.79&    1.00&   \ldots \\ 
9 &2001-12-22 &    0.12&    2.39& -164.01&    0.60&    1.00&   \ldots \\ 
9 &2002-06-15 &    0.14&    2.89& -164.38&    1.08&    1.00&   \ldots \\ 
9 &2002-07-07 &    0.25&    2.65& -162.88&    0.72&    1.00&   \ldots \\ 
9 &2002-08-07 &    0.13&    3.13& -161.57&    0.95&    1.00&   \ldots \\ 
10 &2001-12-22 &    0.05&    0.59& -162.21&    0.00&    1.00&   \ldots \\ 
10 &2002-01-07 &    0.05&    0.86& -162.92&    0.00&    1.00&   \ldots \\ 
10 &2002-06-15 &    0.07&    1.17& -166.39&    0.25&    1.00&   \ldots \\ 
10 &2002-07-07 &    0.08&    1.30& -164.78&    0.30&    1.00&   \ldots \\ 
10 &2002-08-07 &    0.03&    1.19& -165.16&    0.00&    1.00&   \ldots \\ 
10 &2002-10-22 &    0.21&    1.21& -161.58&    0.30&    1.00&   \ldots \\ 
10 &2002-12-13 &    0.18&    1.55& -162.28&    0.33&    1.00&   \ldots \\ 
10 &2002-12-29 &    0.20&    1.59& -160.96&    0.35&    1.00&   \ldots \\ 
10 &2003-01-17 &    0.20&    1.71& -162.20&    0.45&    1.00&   \ldots \\ 
10 &2003-02-05 &    0.08&    1.34& -165.58&    0.37&    1.00&   \ldots \\ 
10 &2003-02-21 &    0.08&    1.33& -165.77&    0.24&    1.00&   \ldots \\ 
10 &2003-03-31 &    0.12&    1.52& -164.35&    0.34&    1.00&   \ldots \\ 
10 &2003-08-19 &    0.07&    2.06& -163.32&    0.34&    1.00&   \ldots \\ 
10 &2003-08-23 &    0.07&    2.46& -163.73&    0.64&    1.00&   \ldots \\ 
10 &2003-08-28 &    0.07&    2.06& -163.03&    0.40&    1.00&   \ldots \\ 
10 &2003-09-26 &    0.08&    2.51& -164.31&    0.54&    1.00&   \ldots \\ 
10 &2003-10-17 &    0.06&    2.32& -163.90&    0.45&    1.00&   \ldots \\ 
10 &2003-10-27 &    0.07&    2.50& -165.14&    0.57&    1.00&   \ldots \\ 
10 &2004-01-29 &    0.04&    2.91& -169.70&    0.45&    1.00&   \ldots \\ 
11 &2003-08-19 &    0.13&    1.25& -157.55&    0.28&    1.00&   \ldots \\ 
11 &2003-08-23 &    0.15&    1.43& -158.65&    0.41&    1.00&   \ldots \\ 
11 &2003-08-28 &    0.14&    1.32& -158.00&    0.32&    1.00&   \ldots \\ 
11 &2003-09-26 &    0.17&    1.56& -158.42&    0.31&    1.00&   \ldots \\ 
11 &2003-10-17 &    0.20&    1.69& -158.04&    0.29&    1.00&   \ldots \\ 
11 &2003-10-27 &    0.20&    1.85& -158.93&    0.33&    1.00&   \ldots \\ 
11 &2004-01-29 &    0.26&    2.44& -159.60&    0.57&    1.00&   \ldots \\ 
11 &2004-03-28 &    0.24&    2.48& -160.41&    0.69&    1.00&   \ldots \\ 
11 &2004-05-29 &    0.12&    2.62& -162.23&    0.57&    1.00&   \ldots \\ 
11 &2004-06-11 &    0.12&    2.70& -162.29&    0.59&    1.00&   \ldots \\ 
11 &2004-09-10 &    0.14&    3.33& -161.44&    0.82&    1.00&   \ldots \\ 
11 &2004-10-18 &    0.12&    3.71& -162.32&    0.78&    1.00&   \ldots \\ 
12 &2003-09-26 &    0.04&    0.84& -159.52&    0.00&    1.00&   \ldots \\ 
12 &2003-10-17 &    0.12&    1.23& -161.27&    0.29&    1.00&   \ldots \\ 
12 &2003-10-27 &    0.15&    1.33& -160.61&    0.35&    1.00&   \ldots \\ 
12 &2004-01-29 &    0.12&    1.78& -160.60&    0.44&    1.00&   \ldots \\ 
12 &2004-03-28 &    0.04&    1.61& -162.03&    0.20&    1.00&   \ldots \\ 
12 &2004-05-29 &    0.07&    1.64& -163.43&    0.33&    1.00&   \ldots \\ 
12 &2004-06-11 &    0.10&    1.60& -164.97&    0.38&    1.00&   \ldots \\ 
12 &2004-09-10 &    0.04&    2.19& -164.40&    0.39&    1.00&   \ldots \\ 
12 &2004-10-18 &    0.07&    2.56& -163.78&    0.74&    1.00&   \ldots \\ 
12 &2005-09-16 &    0.28&    2.75& -163.58&    0.97&    1.00&   \ldots \\ 
12 &2005-09-23 &    0.23&    2.90& -162.18&    0.97&    1.00&   \ldots \\ 
12\tablenotemark{b} &2006-04-05 &    0.14&    4.32& -165.57&    1.82&    1.00&   \ldots \\ 
13 &2004-01-29 &    0.07&    0.79& -165.93&    0.11&    1.00&   \ldots \\ 
13 &2004-03-28 &    0.09&    1.02& -168.58&    0.31&    1.00&   \ldots \\ 
13 &2004-05-29 &    0.07&    1.17& -170.67&    0.29&    1.00&   \ldots \\ 
13 &2004-06-11 &    0.06&    1.11& -172.42&    0.33&    1.00&   \ldots \\ 
13 &2004-09-10 &    0.12&    1.17& -170.23&    0.34&    1.00&   \ldots \\ 
13 &2004-10-18 &    0.20&    1.45& -166.95&    0.52&    1.00&   \ldots \\ 
13 &2005-09-16 &    0.17&    1.90& -171.17&    0.60&    1.00&   \ldots \\ 
13 &2005-09-23 &    0.18&    2.12& -169.14&    0.67&    1.00&   \ldots \\ 
13 &2006-04-05 &    0.15&    3.31& -164.49&    1.04&    1.00&   \ldots \\ 
13 &2006-07-02 &    0.16&    3.49& -166.53&    1.24&    1.00&   \ldots \\ 
13 &2006-11-10 &    0.12&    3.81& -167.15&    1.31&    1.00&   \ldots \\ 
13 &2007-02-05 &    0.04&    3.90& -165.94&    1.09&    1.00&   \ldots \\ 
13\tablenotemark{b} &2007-03-28 &    0.06&    4.10& -164.91&    1.41&    1.00&   \ldots \\ 
14 &2006-04-05 &    0.17&    2.48& -176.06&    0.82&    1.00&   \ldots \\ 
14 &2006-07-02 &    0.15&    2.63& -177.19&    0.75&    1.00&   \ldots \\ 
14 &2006-11-10 &    0.06&    3.14&  177.10&    0.80&    1.00&   \ldots \\ 
14 &2007-02-05 &    0.09&    3.39&  178.38&    1.06&    1.00&   \ldots \\ 
14 &2007-03-28 &    0.06&    3.65&  177.35&    1.12&    1.00&   \ldots \\ 
14 &2007-05-10 &    0.07&    3.44& -179.40&    0.95&    1.00&   \ldots \\ 
14 &2007-06-10 &    0.10&    3.55& -176.93&    1.27&    1.00&   \ldots \\ 
15 &2005-09-16 &    0.35&    1.33& -179.31&    0.24&    1.00&   \ldots \\ 
15 &2005-09-23 &    0.43&    1.38& -178.75&    0.28&    1.00&   \ldots \\ 
15 &2006-04-05 &    0.07&    2.03&  178.11&    0.47&    1.00&   \ldots \\ 
15 &2006-07-02 &    0.04&    2.24&  174.28&    0.37&    1.00&   \ldots \\ 
15 &2006-11-10 &    0.14&    2.34&  179.80&    0.61&    1.00&   \ldots \\ 
15 &2007-02-05 &    0.06&    2.61& -176.92&    0.69&    1.00&   \ldots \\ 
15 &2007-03-28 &    0.04&    2.83& -178.97&    0.61&    1.00&   \ldots \\ 
16 &2005-09-16 &    0.36&    1.03&  176.88&    0.24&    1.00&   \ldots \\ 
16 &2005-09-23 &    0.29&    1.04&  175.60&    0.16&    1.00&   \ldots \\ 
16 &2006-04-05 &    0.17&    1.48& -178.80&    0.32&    1.00&   \ldots \\ 
16 &2006-07-02 &    0.19&    1.58&  179.31&    0.30&    1.00&   \ldots \\ 
16 &2006-11-10 &    0.09&    1.64& -174.71&    0.24&    1.00&   \ldots \\ 
16 &2007-02-05 &    0.03&    1.70& -176.25&    0.20&    1.00&   \ldots \\ 
16 &2007-03-28 &    0.08&    1.93& -173.12&    0.40&    1.00&   \ldots \\ 
16 &2007-05-10 &    0.12&    2.15& -174.32&    0.50&    1.00&   \ldots \\ 
16 &2007-06-10 &    0.13&    2.21& -173.77&    0.42&    1.00&   \ldots \\ 
16 &2007-09-06 &    0.18&    2.67& -173.21&    0.78&    1.00&   \ldots \\ 
16 &2008-01-12 &    0.10&    2.96& -172.65&    1.04&    1.00&   \ldots \\ 
16 &2008-05-01 &    0.14&    3.34& -171.09&    1.38&    1.00&   \ldots \\ 
16 &2008-06-25 &    0.12&    3.50& -171.60&    1.37&    1.00&   \ldots \\ 
16 &2008-07-05 &    0.08&    3.70& -174.94&    1.36&    1.00&   \ldots \\ 
16 &2008-07-17 &    0.11&    3.62& -171.70&    1.44&    1.00&   \ldots \\ 
16 &2008-07-30 &    0.10&    3.66& -172.05&    1.46&    1.00&   \ldots \\ 
17\tablenotemark{b} &2006-04-05 &    0.05&    0.99& -179.71&    0.10&    1.00&   \ldots \\ 
17\tablenotemark{b} &2006-07-02 &    0.11&    1.18& -179.27&    0.22&    1.00&   \ldots \\ 
17\tablenotemark{b} &2006-11-10 &    0.06&    1.16& -175.09&    0.27&    1.00&   \ldots \\ 
18 &2007-02-05 &    0.14&    1.22& -168.73&    0.31&    1.00&   \ldots \\ 
18 &2007-03-28 &    0.15&    1.52& -173.60&    0.27&    1.00&   \ldots \\ 
18 &2007-05-10 &    0.15&    1.60& -173.01&    0.28&    1.00&   \ldots \\ 
18 &2007-06-10 &    0.15&    1.62& -170.71&    0.25&    1.00&   \ldots \\ 
19 &2008-05-01 &    0.05&    1.40& -170.96&    0.23&    1.00&   \ldots \\ 
19 &2008-06-25 &    0.03&    1.56& -175.11&    0.00&    1.00&   \ldots \\ 
19 &2008-07-17 &    0.02&    1.73& -174.55&    0.12&    1.00&   \ldots \\ 
19 &2008-08-25 &    0.04&    2.11& -174.59&    0.42&    1.00&   \ldots \\ 
19 &2008-09-02 &    0.05&    2.12& -175.84&    0.42&    1.00&   \ldots \\ 
19 &2008-11-19 &    0.21&    2.37& -174.27&    0.73&    1.00&   \ldots \\ 
19 &2009-01-07 &    0.12&    2.54& -173.75&    0.82&    1.00&   \ldots \\ 
19 &2009-02-25 &    0.19&    2.53& -171.40&    0.67&    1.00&   \ldots \\ 
19 &2009-05-02 &    0.11&    3.10& -173.33&    1.01&    1.00&   \ldots \\ 
19 &2009-06-15 &    0.10&    3.40& -174.06&    1.25&    1.00&   \ldots \\ 
19 &2009-07-23 &    0.09&    3.58& -175.09&    1.42&    1.00&   \ldots \\ 
19 &2009-09-22 &    0.12&    3.41& -172.56&    1.82&    1.00&   \ldots \\ 
20 &2008-05-01 &    0.06&    0.87& -176.09&    0.34&    1.00&   \ldots \\ 
20 &2008-06-25 &    0.25&    1.05& -170.95&    0.44&    1.00&   \ldots \\ 
20 &2008-07-05 &    0.30&    1.19& -170.97&    0.39&    1.00&   \ldots \\ 
20 &2008-07-17 &    0.33&    1.20& -171.21&    0.37&    1.00&   \ldots \\ 
20 &2008-07-30 &    0.37&    1.31& -170.26&    0.35&    1.00&   \ldots \\ 
20 &2008-08-25 &    0.37&    1.47& -170.30&    0.37&    1.00&   \ldots \\ 
20 &2008-09-02 &    0.28&    1.53& -169.77&    0.36&    1.00&   \ldots \\ 
20 &2008-11-19 &    0.13&    1.79& -168.13&    0.39&    1.00&   \ldots \\ 
20 &2009-01-07 &    0.08&    1.95& -169.69&    0.36&    1.00&   \ldots \\ 
20 &2009-02-25 &    0.04&    1.92& -168.81&    0.35&    1.00&   \ldots \\ 
20 &2009-05-02 &    0.09&    2.18& -172.95&    0.62&    1.00&   \ldots \\ 
20 &2009-06-15 &    0.18&    2.19& -172.13&    0.61&    1.00&   \ldots \\ 
20 &2009-07-23 &    0.24&    2.29& -171.83&    0.68&    1.00&   \ldots \\ 
20 &2009-09-22 &    0.35&    2.34& -169.42&    0.78&    1.00&   \ldots \\ 
20 &2009-12-03 &    0.29&    2.63& -169.48&    0.92&    1.00&   \ldots \\ 
20 &2009-12-17 &    0.27&    2.67& -169.64&    0.92&    1.00&   \ldots \\ 
20 &2010-01-18 &    0.34&    2.75& -168.14&    1.06&    1.00&   \ldots \\ 
20 &2010-02-21 &    0.38&    2.89& -168.19&    1.27&    1.00&   \ldots \\ 
20 &2010-06-19 &    0.51&    2.85& -168.44&    1.02&    1.00&   \ldots \\ 
20 &2010-08-27 &    0.44&    3.06& -168.52&    1.12&    1.00&   \ldots \\ 
20 &2010-09-29 &    0.37&    3.12& -168.11&    1.12&    1.00&   \ldots \\ 
20 &2010-11-04 &    0.35&    3.09& -169.40&    0.97&    1.00&   \ldots \\ 
20 &2010-11-29 &    0.56&    3.25& -170.19&    1.14&    1.00&   \ldots \\ 
20 &2010-12-24 &    0.59&    3.43& -170.18&    1.36&    1.00&   \ldots \\ 
20 &2011-02-20 &    0.49&    3.64& -170.03&    1.62&    1.00&   \ldots \\ 
20 &2011-02-27 &    0.49&    3.71& -169.85&    1.74&    1.00&   \ldots \\ 
20 &2011-04-11 &    0.41&    3.87& -169.71&    1.97&    1.00&   \ldots \\ 
21 &2007-03-28 &    0.06&    1.11& -172.02&    0.35&    1.00&   \ldots \\ 
21 &2007-05-10 &    0.07&    1.06& -166.81&    0.28&    1.00&   \ldots \\ 
21 &2007-06-10 &    0.09&    1.14& -169.51&    0.26&    1.00&   \ldots \\ 
21 &2007-09-06 &    0.30&    1.56& -169.47&    0.41&    1.00&   \ldots \\ 
21 &2008-01-12 &    0.31&    1.45& -170.08&    0.37&    1.00&   \ldots \\ 
23 &2008-06-25 &    0.16&    0.50& -157.92&    0.18&    1.00&   \ldots \\ 
23 &2008-07-05 &    0.23&    0.46& -163.56&    0.00&    1.00&   \ldots \\ 
23 &2008-07-17 &    0.07&    0.54& -158.16&    0.24&    1.00&   \ldots \\ 
23 &2008-07-30 &    0.06&    0.72& -161.94&    0.35&    1.00&   \ldots \\ 
23 &2008-08-25 &    0.09&    0.99& -169.56&    0.35&    1.00&   \ldots \\ 
23 &2008-09-02 &    0.15&    1.13& -170.25&    0.38&    1.00&   \ldots \\ 
23 &2008-11-19 &    0.13&    1.35& -169.94&    0.28&    1.00&   \ldots \\ 
23 &2009-01-07 &    0.22&    1.40& -167.93&    0.31&    1.00&   \ldots \\ 
23 &2009-02-25 &    0.24&    1.43& -165.53&    0.35&    1.00&   \ldots \\ 
23 &2009-05-02 &    0.26&    1.64& -163.72&    0.41&    1.00&   \ldots \\ 
23 &2009-06-15 &    0.28&    1.75& -165.08&    0.40&    1.00&   \ldots \\ 
23 &2009-07-23 &    0.28&    1.90& -163.17&    0.41&    1.00&   \ldots \\ 
23 &2009-09-22 &    0.56&    1.84& -163.53&    0.42&    1.00&   \ldots \\ 
23 &2009-12-03 &    0.65&    2.03& -164.31&    0.48&    1.00&   \ldots \\ 
23 &2009-12-17 &    0.55&    2.11& -165.06&    0.49&    1.00&   \ldots \\ 
23 &2010-01-18 &    0.50&    2.11& -166.33&    0.54&    1.00&   \ldots \\ 
23 &2010-02-21 &    0.63&    2.15& -167.52&    0.57&    1.00&   \ldots \\ 
23 &2010-06-19 &    0.31&    2.22& -170.24&    0.43&    1.00&   \ldots \\ 
23 &2010-08-27 &    0.20&    2.35& -170.74&    0.46&    1.00&   \ldots \\ 
23 &2010-09-29 &    0.19&    2.41& -171.15&    0.47&    1.00&   \ldots \\ 
23 &2010-11-04 &    0.23&    2.42& -171.05&    0.59&    1.00&   \ldots \\ 
23 &2010-11-29 &    0.25&    2.29& -171.16&    0.45&    1.00&   \ldots \\ 
23 &2010-12-24 &    0.24&    2.42& -172.03&    0.47&    1.00&   \ldots \\ 
23 &2011-02-20 &    0.43&    2.35& -170.08&    0.53&    1.00&   \ldots \\ 
23 &2011-02-27 &    0.41&    2.38& -170.42&    0.52&    1.00&   \ldots \\ 
23 &2011-04-11 &    0.29&    2.60& -170.70&    0.69&    1.00&   \ldots \\ 
23 &2011-05-26 &    0.26&    2.93& -169.07&    0.97&    1.00&   \ldots \\ 
23 &2011-06-24 &    0.26&    3.02& -168.49&    1.03&    1.00&   \ldots \\ 
23 &2011-09-12 &    0.27&    3.27& -168.32&    1.10&    1.00&   \ldots \\ 
23 &2011-12-29 &    0.31&    3.03& -168.99&    0.87&    1.00&   \ldots \\ 
23 &2012-01-02 &    0.27&    3.24& -168.75&    1.07&    1.00&   \ldots \\ 
23 &2012-01-14 &    0.36&    3.02& -169.74&    0.87&    1.00&   \ldots \\ 
23 &2012-03-04 &    0.36&    3.24& -169.33&    1.14&    1.00&   \ldots \\ 
23 &2012-03-27 &    0.37&    3.25& -169.48&    1.15&    1.00&   \ldots \\ 
23 &2012-04-29 &    0.34&    3.37& -169.68&    1.21&    1.00&   \ldots \\ 
23 &2012-05-24 &    0.31&    3.31& -168.44&    1.21&    1.00&   \ldots \\ 
23 &2012-06-25 &    0.32&    3.56& -169.02&    1.51&    1.00&   \ldots \\ 
23 &2012-07-12 &    0.28&    3.45& -169.16&    1.36&    1.00&   \ldots \\ 
23 &2012-09-02 &    0.31&    3.43& -168.29&    1.27&    1.00&   \ldots \\ 
23 &2012-11-02 &    0.35&    3.33& -168.95&    1.08&    1.00&   \ldots \\ 
23 &2012-11-21 &    0.35&    3.43& -168.52&    1.17&    1.00&   \ldots \\ 
23 &2012-11-28 &    0.35&    3.44& -169.03&    1.10&    1.00&   \ldots \\ 
23 &2012-12-10 &    0.31&    3.46& -169.14&    1.06&    1.00&   \ldots \\ 
23 &2012-12-23 &    0.35&    3.63& -168.08&    1.27&    1.00&   \ldots \\ 
24 &2008-11-19 &    0.06&    0.74& -164.58&    0.16&    1.00&   \ldots \\ 
24 &2009-01-07 &    0.13&    0.80& -155.28&    0.14&    1.00&   \ldots \\ 
24 &2009-02-25 &    0.16&    1.03& -159.44&    0.23&    1.00&   \ldots \\ 
24 &2009-05-02 &    0.30&    1.27& -165.93&    0.30&    1.00&   \ldots \\ 
24 &2009-06-15 &    0.24&    1.29& -163.34&    0.29&    1.00&   \ldots \\ 
24 &2009-07-23 &    0.49&    1.41& -162.60&    0.32&    1.00&   \ldots \\ 
24 &2009-09-22 &    0.33&    1.44& -163.55&    0.28&    1.00&   \ldots \\ 
24 &2009-12-03 &    0.25&    1.45& -166.27&    0.31&    1.00&   \ldots \\ 
24 &2009-12-17 &    0.35&    1.47& -168.06&    0.38&    1.00&   \ldots \\ 
24 &2010-01-18 &    0.39&    1.50& -168.78&    0.36&    1.00&   \ldots \\ 
24 &2010-02-21 &    0.30&    1.57& -167.74&    0.32&    1.00&   \ldots \\ 
24 &2010-06-19 &    0.21&    1.63& -170.39&    0.29&    1.00&   \ldots \\ 
24 &2010-08-27 &    0.21&    1.51& -172.56&    0.39&    1.00&   \ldots \\ 
24 &2010-09-29 &    0.37&    1.61& -170.55&    0.36&    1.00&   \ldots \\ 
24 &2010-11-04 &    0.29&    1.80& -170.04&    0.38&    1.00&   \ldots \\ 
24 &2010-11-29 &    0.27&    1.71& -168.69&    0.29&    1.00&   \ldots \\ 
24 &2010-12-24 &    0.33&    1.90& -167.97&    0.33&    1.00&   \ldots \\ 
24 &2011-02-20 &    0.20&    1.92& -168.91&    0.25&    1.00&   \ldots \\ 
24 &2011-02-27 &    0.22&    1.92& -169.22&    0.27&    1.00&   \ldots \\ 
24 &2011-04-11 &    0.18&    2.18& -170.83&    0.33&    1.00&   \ldots \\ 
24 &2011-05-26 &    0.23&    2.45& -171.11&    0.40&    1.00&   \ldots \\ 
24 &2011-06-24 &    0.22&    2.41& -170.87&    0.47&    1.00&   \ldots \\ 
24 &2011-09-12 &    0.26&    2.49& -170.37&    0.47&    1.00&   \ldots \\ 
25 &2009-02-25 &    0.48&    0.41& -165.76&    0.10&    1.00&   \ldots \\ 
25 &2009-06-15 &    0.12&    0.67& -162.46&    0.16&    1.00&   \ldots \\ 
25 &2009-07-23 &    0.11&    0.81& -163.48&    0.26&    1.00&   \ldots \\
25 &2009-09-22 &    0.09&    1.10& -170.57&    0.30&    1.00&   \ldots \\ 
25 &2009-12-03 &    0.12&    1.12& -173.25&    0.25&    1.00&   \ldots \\ 
25 &2009-12-17 &    0.07&    0.92& -174.98&    0.31&    1.00&   \ldots \\ 
25 &2010-02-21 &    0.07&    1.01& -173.51&    0.25&    1.00&   \ldots \\ 
25 &2010-06-19 &    0.05&    1.12& -177.85&    0.00&    1.00&   \ldots \\ 
25 &2010-08-27 &    0.14&    0.99& -170.36&    0.42&    1.00&   \ldots \\ 
25 &2010-09-29 &    0.13&    0.94& -170.34&    0.33&    1.00&   \ldots \\ 
25 &2010-11-04 &    0.25&    1.24& -169.53&    0.38&    1.00&   \ldots \\ 
25 &2010-11-29 &    0.19&    1.27& -169.27&    0.31&    1.00&   \ldots \\ 
25 &2010-12-24 &    0.23&    1.43& -169.57&    0.27&    1.00&   \ldots \\ 
25 &2011-02-20 &    0.17&    1.39& -170.98&    0.34&    1.00&   \ldots \\ 
25 &2011-02-27 &    0.15&    1.41& -171.47&    0.31&    1.00&   \ldots \\ 
25 &2011-04-11 &    0.15&    1.65& -168.79&    0.22&    1.00&   \ldots \\ 
25 &2011-05-26 &    0.13&    1.93& -167.78&    0.27&    1.00&   \ldots \\ 
25 &2011-06-24 &    0.12&    1.80& -167.27&    0.23&    1.00&   \ldots \\ 
25 &2011-09-12 &    0.25&    1.92& -169.57&    0.36&    1.00&   \ldots \\ 
26 &2011-04-11 &    0.08&    1.19& -167.94&    0.36&    1.00&   \ldots \\ 
26 &2011-05-26 &    0.11&    1.44& -168.74&    0.35&    1.00&   \ldots \\ 
26 &2011-06-24 &    0.11&    1.33& -170.29&    0.44&    1.00&   \ldots \\ 
26 &2011-09-12 &    0.17&    1.49& -170.40&    0.35&    1.00&   \ldots \\ 
26 &2011-12-29 &    0.24&    1.73& -167.48&    0.35&    1.00&   \ldots \\ 
26 &2012-01-02 &    0.20&    1.85& -167.08&    0.29&    1.00&   \ldots \\ 
26 &2012-01-14 &    0.20&    1.89& -166.66&    0.30&    1.00&   \ldots \\ 
26 &2012-03-04 &    0.28&    1.90& -167.47&    0.27&    1.00&   \ldots \\ 
26 &2012-03-27 &    0.30&    1.89& -167.55&    0.35&    1.00&   \ldots \\ 
26 &2012-04-29 &    0.27&    1.86& -168.70&    0.33&    1.00&   \ldots \\ 
26 &2012-05-24 &    0.29&    1.94& -169.11&    0.34&    1.00&   \ldots \\ 
26 &2012-06-25 &    0.39&    2.24& -170.51&    0.43&    1.00&   \ldots \\ 
26 &2012-07-12 &    0.33&    2.21& -171.26&    0.41&    1.00&   \ldots \\ 
26 &2012-09-02 &    0.21&    2.32& -172.81&    0.38&    1.00&   \ldots \\ 
26 &2012-11-02 &    0.14&    2.67& -172.76&    0.44&    1.00&   \ldots \\ 
26 &2012-11-21 &    0.21&    2.63& -171.85&    0.60&    1.00&   \ldots \\ 
26 &2012-11-28 &    0.13&    2.67& -173.17&    0.40&    1.00&   \ldots \\ 
26 &2012-12-10 &    0.15&    2.57& -172.60&    0.39&    1.00&   \ldots \\ 
26 &2012-12-23 &    0.13&    2.75& -172.70&    0.62&    1.00&   \ldots \\ 
27 &2011-12-29 &    0.04&    1.02& -168.65&    0.00&    1.00&   \ldots \\ 
27 &2012-01-02 &    0.15&    1.15& -167.48&    0.40&    1.00&   \ldots \\ 
27 &2012-01-14 &    0.18&    1.30& -167.52&    0.45&    1.00&   \ldots \\ 
27 &2012-03-04 &    0.23&    1.38& -168.61&    0.40&    1.00&   \ldots \\ 
27 &2012-03-27 &    0.18&    1.32& -170.55&    0.43&    1.00&   \ldots \\ 
27 &2012-04-29 &    0.17&    1.33& -173.44&    0.36&    1.00&   \ldots \\ 
27 &2012-05-24 &    0.23&    1.51& -172.34&    0.28&    1.00&   \ldots \\ 
27 &2012-06-25 &    0.19&    1.69& -170.20&    0.27&    1.00&   \ldots \\ 
27 &2012-07-12 &    0.17&    1.66& -170.44&    0.29&    1.00&   \ldots \\ 
27 &2012-09-02 &    0.09&    1.82& -170.40&    0.08&    1.00&   \ldots \\ 
27 &2012-11-02 &    0.16&    2.20& -171.14&    0.36&    1.00&   \ldots \\ 
27 &2012-11-21 &    0.11&    2.12& -171.06&    0.26&    1.00&   \ldots \\ 
27 &2012-11-28 &    0.17&    2.08& -170.64&    0.32&    1.00&   \ldots \\ 
27 &2012-12-10 &    0.19&    2.07& -170.19&    0.43&    1.00&   \ldots \\ 
27 &2012-12-23 &    0.22&    2.30& -171.79&    0.36&    1.00&   \ldots \\ 
28 &2008-01-12 &    0.21&    2.11& -173.22&    0.52&    1.00&   \ldots \\ 
28 &2008-05-01 &    0.17&    2.41& -171.88&    0.66&    1.00&   \ldots \\ 
28 &2008-06-25 &    0.05&    2.72& -170.08&    0.79&    1.00&   \ldots \\ 
28 &2008-07-05 &    0.09&    2.91& -167.89&    0.98&    1.00&   \ldots \\ 
28 &2008-07-17 &    0.04&    2.84& -168.90&    0.67&    1.00&   \ldots \\ 
28 &2008-07-30 &    0.03&    2.92& -168.14&    0.55&    1.00&   \ldots \\ 
%29\tablenotemark{b} &2001-05-05 &    0.07&    0.70& -159.91&    0.21&    1.00&   \ldots \\ 
%30\tablenotemark{b} &2004-05-29 &    0.14&    4.38& -172.94&    1.93&    1.00&   \ldots \\ 
31\tablenotemark{b} &2004-03-28 &    0.13&    3.33& -165.78&    1.26&    1.00&   \ldots \\ 
31\tablenotemark{b} &2004-05-29 &    0.09&    3.31& -159.60&    1.00&    1.00&   \ldots \\ 
31\tablenotemark{b} &2004-06-11 &    0.12&    3.42& -161.81&    1.21&    1.00&   \ldots \\ 
34 &2008-08-25 &    0.08&    3.40& -170.06&    1.08&    1.00&   \ldots \\ 
34 &2008-09-02 &    0.05&    3.39& -170.07&    0.85&    1.00&   \ldots \\ 
34 &2008-11-19 &    0.08&    3.71& -171.72&    0.91&    1.00&   \ldots \\ 
34 &2009-01-07 &    0.12&    3.93& -172.35&    1.32&    1.00&   \ldots \\ 
34\tablenotemark{b} &2009-02-25 &    0.15&    4.23& -173.39&    1.80&    1.00&   \ldots \\ 
35\tablenotemark{b} &2007-09-06 &    0.21&    0.77& -165.09&    0.00&    1.00&   \ldots \\ 
35\tablenotemark{b} &2008-01-12 &    0.08&    0.98& -171.21&    0.20&    1.00&   \ldots \\ 
%36 &2012-12-23 &    0.11&    0.73& -167.74&    0.25&    1.00&   \ldots \\ 
%37 &2012-11-02 &    0.20&    1.08& -168.35&    0.39&    1.00&   \ldots \\ 
%37 &2012-11-21 &    0.17&    1.16& -170.33&    0.49&    1.00&   \ldots \\ 
%37 &2012-11-28 &    0.09&    1.00& -160.42&    0.26&    1.00&   \ldots \\ 
%37 &2012-12-10 &    0.09&    1.05& -159.67&    0.31&    1.00&   \ldots \\ 
38 &2011-12-29 &    0.25&    2.45& -172.02&    0.48&    1.00&   \ldots \\ 
38 &2012-01-02 &    0.32&    2.54& -171.77&    0.56&    1.00&   \ldots \\ 
38 &2012-01-14 &    0.16&    2.42& -171.92&    0.41&    1.00&   \ldots \\ 
38 &2012-03-04 &    0.25&    2.45& -170.71&    0.44&    1.00&   \ldots \\ 
38 &2012-03-27 &    0.31&    2.42& -170.29&    0.43&    1.00&   \ldots \\ 
38 &2012-04-29 &    0.42&    2.46& -170.01&    0.50&    1.00&   \ldots \\ 
38 &2012-05-24 &    0.42&    2.49& -170.49&    0.51&    1.00&   \ldots \\ 
38 &2012-06-25 &    0.30&    2.77& -170.63&    0.65&    1.00&   \ldots \\ 
38 &2012-07-12 &    0.30&    2.70& -170.46&    0.63&    1.00&   \ldots \\ 
38 &2012-09-02 &    0.29&    2.77& -171.15&    0.64&    1.00&   \ldots \\ 
39 &2012-06-25 &    0.10&    1.28& -174.53&    0.38&    1.00&   \ldots \\ 
39 &2012-07-12 &    0.08&    1.23& -175.13&    0.35&    1.00&   \ldots \\ 
39 &2012-09-02 &    0.17&    1.44& -171.18&    0.36&    1.00&   \ldots \\ 
39 &2012-11-02 &    0.11&    1.67& -170.74&    0.20&    1.00&   \ldots \\ 
39 &2012-11-21 &    0.17&    1.63& -169.62&    0.29&    1.00&   \ldots \\ 
39 &2012-11-28 &    0.19&    1.51& -171.27&    0.29&    1.00&   \ldots \\ 
39 &2012-12-10 &    0.21&    1.51& -170.62&    0.31&    1.00&   \ldots \\ 
39 &2012-12-23 &    0.32&    1.66& -167.71&    0.35&    1.00&   \ldots \\

\enddata

\tablenotetext{b}{fewer than 5 epochs, or $r>4$~mas}

\tablecomments{Columns are as follows:  (1) component identification number (zero indicates core component), (2) observation epoch, (3) flux density in Jy, (4) position offset from the core component in milliarcseconds, (5) position angle with respect to the core component in degrees,  (6) FWHM major axis of fitted Gaussian in milliarcseconds, (7) axial ratio of fitted Gaussian, (8) major axis position angle of fitted Gaussian in degrees.  }
\end{deluxetable}
\end{document}


